Flotta: a Secure and Flexible Spark-inspired Federated Learning Framework

We present Flotta, a Federated Learning framework designed to train machine learning models on sensitive data distributed across a multi-party consortium conducting research in contexts requiring high levels of security, such as the biomedical field. Flotta is a Python package, inspired in several aspects by Apache Spark, which provides both flexibility and security and allows conducting research using solely machines internal to the consortium. In this paper, we describe the main components of the framework together with a practical use case to illustrate the framework's capabilities and highlight its security, flexibility and user-friendliness.

==> code_example.py <==
from ferdelance.core.distributions import Collect
from ferdelance.core.model_operations import Aggregation, Train, TrainTest
from ferdelance.core.models import FederatedRandomForestClassifier, StrategyRandomForestClassifier
from ferdelance.core.steps import Finalize, Parallel
from ferdelance.core.transformers import FederatedSplitter
from ferdelance.workbench import Context, Project, Artifact

ctx: Context = Context(entry_point_node_url)
prj: Project = ctx.project(project_code)

model = FederatedRandomForestClassifier(
  n_estimators=10,
  strategy=StrategyRandomForestClassifier.MERGE
)

instructions = [
  Parallel(
    TrainTest(  # (2)
      query=prj.extract().add(
        FederatedSplitter(
          random_state=42,
          test_percentage=0.2,
          label="target",
        )
      ),
      trainer=Train(model=model),
      model=model,
    ),
    Collect(),  # (3)
  ),
  Finalize(  # (4)
    Aggregation(model=model)
  ),
]

a: Artifact = ctx.submit(prj, instructions)  # (1)
agg_model = ctx.get_latest_resource(a)["model"]  # (5)


==> code_example_anon.py <==
from OurFLFramework.core.distributions import Collect
from OurFLFramework.core.model_operations import Aggregation, Train, TrainTest
from OurFLFramework.core.models import FederatedRandomForestClassifier, StrategyRandomForestClassifier
from OurFLFramework.core.steps import Finalize, Parallel
from OurFLFramework.core.transformers import FederatedSplitter
from OurFLFramework.workbench import Context, Project, Artifact

ctx: Context = Context(entry_point_node_url)
prj: Project = ctx.project(project_code)

model = FederatedRandomForestClassifier(
  n_estimators=10,
  strategy=StrategyRandomForestClassifier.MERGE
)

instructions = [
  Parallel(
    TrainTest(  # (2)
      query=prj.extract().add(
        FederatedSplitter(
          random_state=42,
          test_percentage=0.2,
          label="target",
        )
      ),
      trainer=Train(model=model),
      model=model,
    ),
    Collect(),  # (3)
  ),
  Finalize(  # (4)
    Aggregation(model=model)
  ),
]

a: Artifact = ctx.submit(prj, instructions)  # (1)
agg_model = ctx.get_latest_resource(a)["model"]  # (5)

